Isospin Pomeranchuk effect and the entropy of collective excitations in twisted bilayer graphene

In condensed matter systems, higher temperatures typically disfavors ordered phases leading to an upper critical temperature for magnetism, superconductivity, and other phenomena. A notable exception is the Pomeranchuk effect in 3He, in which the liquid ground state freezes upon increasing the temperature due to the large entropy of the paramagnetic solid phase. Here we show that a similar mechanism describes the finite temperature dynamics of spin and valley-isospins in magic-angle twisted bilayer graphene. Most strikingly a resistivity peak appears at high temperatures near superlattice filling factor nu = -1, despite no signs of a commensurate correlated phase appearing in the low-temperature limit. Tilted field magnetotransport and thermodynamic measurements of the inplane magnetic moment show that the resistivity peak is adiabatically connected to a finite-field magnetic phase transition at which the system develops finite isospin polarization. These data are suggestive of a Pomeranchuk-type mechanism, in which the entropy of disordered isospin moments in the ferromagnetic phase stabilizes it relative to an isospin unpolarized Fermi liquid phase at elevated temperatures. Measurements of the entropy, S/kB indeed find it to be of order unity per unit cell area, with a measurable fraction that is suppressed by an in-plane magnetic field consistent with a contribution from disordered physical spins. In contrast to 3He, however, no discontinuities are observed in the thermodynamic quantities across this transition. Our findings imply a small isospin stiffness, with implications for the nature of finite temperature transport as well as the mechanisms underlying isospin ordering and superconductivity in twisted bilayer graphene and related systems.

==> notes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     96202,       2122]
NotebookOptionsPosition[     92972,       2060]
NotebookOutlinePosition[     93345,       2076]
CellTagsIndexPosition[     93302,       2073]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"g_", ",", "\[Nu]s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "6"], 
        SqrtBox[
         FractionBox["g", "\[Pi]"]], 
        SqrtBox["\[Nu]s"], 
        FractionBox["a", "vf"], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"T", " ", "meV"}], "11.6"], ")"}], "2"]}], "/.", 
       RowBox[{"vf", "\[Rule]", 
        RowBox[{"65.8", " ", "meV", " ", "nm"}]}]}], "/.", 
      RowBox[{"a", "\[Rule]", 
       SqrtBox[
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], 
         SuperscriptBox["\[Lambda]", "2"]}]]}]}], "/.", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{
       FractionBox[".246", 
        RowBox[{"Sin", "[", 
         RowBox[{"1.1", " ", "Degree"}], "]"}]], "nm"}]}]}], "/.", 
    RowBox[{"meV", "\[Rule]", "1"}]}], "//", "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.8038253604644566`*^9, 3.803825420418374*^9}, {
  3.803828741736445*^9, 3.803828785645189*^9}, {3.8038288806135445`*^9, 
  3.8038288817204895`*^9}, {3.803923013294934*^9, 3.803923017141165*^9}},
 CellLabel->
  "In[713]:=",ExpressionUUID->"948da29a-9351-4a99-9345-37c90c614724"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F", "[", 
  RowBox[{"8", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8039230269988446`*^9, 3.8039230310989103`*^9}},
 CellLabel->
  "In[714]:=",ExpressionUUID->"3c64c2cd-d10c-4e10-bf5d-bc4db411c561"],

Cell[BoxData[
 RowBox[{"0.003535360699654046`", " ", 
  SuperscriptBox["T", "2"]}]], "Output",
 CellChangeTimes->{3.803923031789064*^9},
 CellLabel->
  "Out[714]=",ExpressionUUID->"2234118b-e590-4f01-9076-b36db09d11e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "/.", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"F", "[", 
        RowBox[{"8", ",", "\[Nu]"}], "]"}]}], "==", 
      RowBox[{"\[Delta]", "-", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "T"}], "11.6"], 
        RowBox[{"Log", "[", "4", "]"}]}], "-", 
       RowBox[{"F", "[", 
        RowBox[{"6", ",", 
         RowBox[{"\[Nu]", "-", "1"}]}], "]"}]}]}], ",", "T"}], "]"}]}], "/.", 
  RowBox[{"\[Delta]", "\[Rule]", 
   RowBox[{"1", "/", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.8038287591670237`*^9, 3.8038287613188486`*^9}, {
  3.803828803072465*^9, 3.803828892719719*^9}, {3.8038290003558784`*^9, 
  3.8038290095983315`*^9}},
 CellLabel->
  "In[547]:=",ExpressionUUID->"5895e581-2006-400e-8e05-8aa18407f0fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"0.5`", " ", 
     RowBox[{"(", 
      RowBox[{"0.11950813457930091`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.`", " ", 
        SqrtBox[
         RowBox[{"0.014282194230624299`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.006123424354883061`", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "1.`"}], "+", "\[Nu]"}]]}], "-", 
          RowBox[{"0.007070721399308092`", " ", 
           SqrtBox["\[Nu]"]}]}]]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"0.0030617121774415305`", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "\[Nu]"}]]}], "-", 
     RowBox[{"0.003535360699654046`", " ", 
      SqrtBox["\[Nu]"]}]}]], ",", 
   FractionBox[
    RowBox[{"0.5`", " ", 
     RowBox[{"(", 
      RowBox[{"0.11950813457930091`", "\[VeryThinSpace]", "+", 
       SqrtBox[
        RowBox[{"0.014282194230624299`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.006123424354883061`", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1.`"}], "+", "\[Nu]"}]]}], "-", 
         RowBox[{"0.007070721399308092`", " ", 
          SqrtBox["\[Nu]"]}]}]]}], ")"}]}], 
    RowBox[{
     RowBox[{"0.0030617121774415305`", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1.`"}], "+", "\[Nu]"}]]}], "-", 
     RowBox[{"0.003535360699654046`", " ", 
      SqrtBox["\[Nu]"]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.8038369520811577`*^9},
 CellLabel->
  "Out[547]=",ExpressionUUID->"e7da03de-0d93-40f2-a1bc-a59054534744"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"F", "[", 
      RowBox[{"8", ",", "\[Nu]"}], "]"}]}], ",", 
    RowBox[{".5", "-", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "T"}], "11.6"], 
      RowBox[{"Log", "[", "4", "]"}]}], "-", 
     RowBox[{"F", "[", 
      RowBox[{"6", ",", 
       RowBox[{"\[Nu]", "-", "1"}]}], "]"}]}]}], "}"}], "/.", 
  RowBox[{"\[Nu]", "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.803829091117505*^9, 3.8038290915792694`*^9}},
 CellLabel->
  "In[548]:=",ExpressionUUID->"ecdc92ab-e097-4485-b1a6-165860bff0e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.003535360699654046`"}], " ", 
    SuperscriptBox["T", "2"]}], ",", 
   RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.11950813457930091`", " ", "T"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.803829088181465*^9, 3.8038290919682293`*^9}, 
   3.8038369520971146`*^9},
 CellLabel->
  "Out[548]=",ExpressionUUID->"553f8d70-e9e9-4f39-ae64-b466bd6f10f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"F", "[", 
         RowBox[{"8", ",", "\[Nu]"}], "]"}]}], ",", 
       RowBox[{"1.5", "-", 
        RowBox[{
         FractionBox["T", "11.6"], 
         RowBox[{"Log", "[", "4", "]"}]}], "-", 
        RowBox[{"F", "[", 
         RowBox[{"6", ",", 
          RowBox[{"\[Nu]", "-", "1"}]}], "]"}]}]}], "}"}], "/.", 
     RowBox[{"T", "\[Rule]", "25"}]}], "//", "Evaluate"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Nu]", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Nu]", ",", "\"\<F(meV)\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8038290495284386`*^9, 3.8038291149831295`*^9}, {
  3.8038292434008007`*^9, 3.80382924382766*^9}, {3.803837174317177*^9, 
  3.803837196468312*^9}, {3.8038373053498983`*^9, 3.8038373167926655`*^9}, {
  3.803911695885893*^9, 3.803911716539748*^9}},
 CellLabel->
  "In[711]:=",ExpressionUUID->"db461fc4-d554-46ad-8c57-9e2ce9787fa6"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVznlM0wcUwPH+ev6oeMBERDSTo0zH5FCqgujjCjAiDgkbx2ZRHCrq0Ioo
AREQ6tiAYrxQRI2xQ4EByoJVQ9gTHQiiwNwsCHJMOoog/OjFUdrfuj9eXj7J
Ny/PIeFIZCKTwWCEm+f/7XU0ncNgUFB6JYcIrCZQRkxf9ycoaGwOlWnNXnoh
ZWMuk4L7h239ymsI1NQf3s/lUDC2/1WCxT0C6wyiVks+BVv4j6M66gj0+DGw
yG4pBW/Gto3FPiTQ9YalzYY1FKwX1qiSnhLo2H7DeV8EBcJi28jUHgJf8DMl
xXcoaOg5YxgmmTi7eNhHPUPBZ8fZUejFxE+U0m0NoVNwqmqkIzaeiaoyTe6X
N6egvHg5y6GIiQH2Q6uWUFNQbG2/OlXOxOhT+bNXQ9RADSUnjg4zMbY6xang
uhrqXOMXrLZi4aBs5Fb9RzXM7PoziunDQscsm4TbQRrYHJ3vqk9k4ein7Sfa
LmlAtp3l/YuUhWXnmntilBrwing/JHzAQv5w+unKLVqIkkadaBtkodEoPyks
1MLW/GyGF8nGqrmautz3WhhSJysurWdjcMvoFm9vHbSmv0vt/ZaNiXHVdmt+
0gG6DqxfdIaNfp2fe78d0EH3cuaJL6rYeNPSs/oPDz2keTc7BXWx8bHrVMLx
fD1ISzbJfefY+GSFbt/P/Xo4sMF14VpHDoZ35vze4zYN7pUzK5xDOHjxwPPY
cck0nMowBWmTObi7pSR0s2Ia2q347P4LHFyur5SMucyAlLE/rEvOwQJeGjsh
cwaylwyUS/s5mDvwUmH1agaMoVnGk0wubip9N54nmIVW3UYXx7VcVDh7RsRn
zMLJ30oOvdnBxfnUhWTKi1nQRJdtfC7mYl/FbSLMcQ5UQVlJR0u46C9r+iou
ZQ7GdkTbxT/m4vlkwXhX0xw8U/b2JvVx8YZ9QJulnQH+2Xsh0IHgoXvxyHx2
kgG83jjkuTnxMEMZLH6IBigcd/EfDOHhdqa7z1rreXBs2a6bTOIhfzJuJ5Ew
D9qWjmHnAh7mNvpVlj2cB7ewOqGuhoc5UbXRYgsjrFz3Ic2zk4c+LxXBFnuM
YFFUmEdoeThgE5RHyo0gv9T7q34ZiRYC72X+PBM09WQGJm4icWKZatRXZIIA
9YheFEdiTMen1sdqTUBHSBg96STWRl/LX0SbwL9bYJCUkvikqdMv+WsaBK8t
x+obzL1WGs4rp0EeluRxrI/E5lcBHkfu0NAeq8ynzfaq0Fsr7tIwSW3tL3xH
4mKRqLu8iobDRZKsO/3mvmXd3uD7NLjEHC/rGyRReK09TdJAw1GVCYKVJFoH
8GWs1zTALl932wkSs1c2nj30l9mV95xkZk/oxUmv/6YhzJm08ZwksbWqx+12
Nw3Xju2ZCKPMvU3Fo4B+GjJ9n2acVpM4qQrpyBmlQXdRTCj1JH731HB/9AMN
4Xs9n4mnSWy7Xntx57j5v7uKXJPZ5ZG2cQ6TNFw90D1rO0uiqOHfYdTS8DH9
HoYZSGy/XNqyRk9D66OKgwqzfcQ7Ks9N02BvXWD1/TyJNi4Pjuyeo4E/yP0m
00jiGcbByOcGGhY13tJYmEik3q4SehhpiDkrkF42W1TfZXvFRMOCH84LnGjz
/WLJHE3TEFquelRr9n8srHNq
       "]]},
     Annotation[#, "Charting`Private`Tag$341808#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVkXk01Xkfx23X3VSGrq3FddFYRt2KniFPHySap5rBTGMrg6QahGijRYPU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       "]]},
     Annotation[#, "Charting`Private`Tag$341808#2"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{1, -3.401273455857254},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"F(meV)\"", TraditionalForm], None}, {
     FormBox[
      TagBox["\[Nu]", HoldForm], TraditionalForm], None}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{-3.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-3., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.85, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.95, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.05, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.15, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.25, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.35, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.45, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.55, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.65, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.75, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.85, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.95, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.05, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.15, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 2}, {-3.401273455857254, -1.487976731640514}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.803829081024463*^9, 3.8038291153860517`*^9}, 
   3.803829244221605*^9, 3.803836952164933*^9, {3.803837172333481*^9, 
   3.80383719679045*^9}, 3.8038373170968466`*^9, {3.8039117083963947`*^9, 
   3.803911716986411*^9}},
 CellLabel->
  "Out[711]=",ExpressionUUID->"ea03c8e6-ed4c-4cc0-998e-da655aa23fb7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"F", "[", 
         RowBox[{"8", ",", "\[Nu]"}], "]"}]}], ",", 
       RowBox[{".5", "-", 
        RowBox[{
         FractionBox["T", "11.6"], 
         RowBox[{"Log", "[", "4", "]"}]}], "-", 
        RowBox[{"F", "[", 
         RowBox[{"6", ",", 
          RowBox[{"\[Nu]", "-", "1"}]}], "]"}]}]}], "}"}], "/.", 
     RowBox[{"\[Nu]", "\[Rule]", "1"}]}], "//", "Evaluate"}], ",", 
   RowBox[{"{", 
    RowBox[{"T", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"T", ",", "\"\<F(meV)\>\""}], "}"}]}]}], "]"}]], "Input",
 CellLabel->
  "In[712]:=",ExpressionUUID->"5505f490-4b7f-4ee6-ba71-cdf18cc82b49"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwdz3k8FHgfwHFXbSE5HhbJIExumtpF8fsVCsl2kUW1BkOR8OSokKOSLWfW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       "]]},
     Annotation[#, "Charting`Private`Tag$342162#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVkGdUk2cYQGNB9AAO3IJAEASC7M+FVd9HcYFAqyyLtpYo47AUDnEAKlJm
LRQsSymNcdDjQtRoAW0ekDBkBE0EpaBBEAfDhhFIAvlS+uOee+7fa8Y+ui/o
KwaD4TnN/y4+w9ZxOlK0ZbyO26TRSIlQwvTwZ54i0nV/malHpURTJ/iJycwg
DSWiE6qPUlJclWk6k3mRFKWqzeWtUhKxmRM5YXqDkJ0HEvq5UiKZDM2VmVaQ
jNoldm1ESmZ19lgNmT4jxsLMrJtn3xJeIzd6wLSDbK+O3+ur6SKldzM6I+z7
ybv88A9fCTpICHlxcTBmlBjGq1M/P2gnUX2sXn6pkrDu385YWCEhumbJVtIN
DEgVHi3KO/2cZM1vsuH9qAWMphvRvJFGwu70Qa1mHciqKWqsDxWS6Npk9lEr
XSisyW79rHpM7h3T917mNgcSN8ZssJ5RRnjx4f2O/vOBIV82tM4ynSRxp/aO
DRpAWcqu4oi1V5Ah6YYncQvh037OyCo1Hy1jg0/62CyG7qrJ24bDVfheXuCn
9/cSWFR+0s1RXofufWGnL0Qvg9uKlvq8uBb0ep+92sTEEJrdxqBS9gL7a9iJ
DXeMoCT90AXZ4Eu0N2g3dj1kDM6Dj16KWK9Rl8gDu0ZNgLk1Qi/WoRN3DQVM
rPRlQlXlHKqa8xZfPz0yI8DWDOpkuxOC2rvxYbrwB6bcDLqmXDo8/XoweCan
WyRaCR5GPPufx3vxcEz8Q/1L5hDlvJ5mxfehQ8hqkUegBVhcFqywVnzA1gW2
ehyXVbCG+YSKy/uEj0uTimy1LGGs8JPQYWk/xs+w+bb5jSXMtTjv5VIxgLpd
cbuj+FYgmGlqxfMewr4Ss1xugjWYdL87FSH+grnWy7UrfFkQEZzZU7tBhtmX
gusDmTZg/t3WHWkqGQbkfi/S/zjdE5GtJ8qHUbH9upIrWA3f/NHmeyF1BHv7
tp18mmYL7dU+F9/uHMUrm52MWgLtIOPL3A6fpWN4J4VjEGJnD3kF3W1THWOY
5nt4j5bcHgYGbFSSQjmu7eLdSGtxgEi3MsO2kHEsZBXdadnjCO7mnopZrAk8
W5VZuKfCEfbprBIfUU2gp5Hv9UYLJ7iWy5HI6hW4Nar+gEGGE3hx3+SUpimR
u4Jt0Sx3AosHiR75/iq0qPkz3+uAM/i5fi28u3wSs+2e2ogFziA+E3VY8WoS
g0e1XzyzoSCuposOK5lC9r0RZsav053M9p8XosaIJO8p9xwKpsqrUsPD1Mjx
5r/S/42CM0Mmj+oj1Zgu52Rl51OQ7Ne5KDFWjaUuysmCYgqyrH3EsnNqVFZr
2ktuUXC5eYen+Hc1Zov1M4X1FNQtYrnmidV46WpkaOozCtzd0mKG29R4NVbk
uruJgsbTfTzPDjU+WpKtahJR8PwDj6HTrcaugIWhkjYK/ik3FBwfUqNV73LX
nl4KBg/qu+yfTaMjP87kWh8FUTlhoXw9GjemdCqDPlIwUttQMH8ejR5WxWWf
+ykYs08Zb1hMY0w402R4mAKaQT9wMacxYdM55f1RCpLWHuzNs6QxZU7Py1g5
BdphlQtGWDQW3r16XqGgYLbkePRNRxqvJGqHVKoo+GVW22WdNTTe2hu0LWGK
grmbqOfs9TTyV9YZb6GnfxzL0Qg20igYtVRqNBQsuP6vvdEWGv8DpRqBzw==

       "]]},
     Annotation[#, "Charting`Private`Tag$342162#2"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"F(meV)\"", TraditionalForm], None}, {
     FormBox[
      TagBox["T", HoldForm], TraditionalForm], None}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{-2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {10., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {15., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {20., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {14., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {16., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {21., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {22., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {23., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {24., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {25., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 20}, {-1.8901626428071876`, 0.4999999512211696}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8039117571814528`*^9},
 CellLabel->
  "Out[712]=",ExpressionUUID->"68f372f5-6cc4-4464-aebb-bc5997290689"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"-", 
   RowBox[{"F", "[", 
    RowBox[{"8", ",", 
     RowBox[{"Abs", "[", "\[Nu]", "]"}]}], "]"}]}], "\[Equal]", 
  RowBox[{"\[Delta]", "-", 
   RowBox[{
    FractionBox["T", "11.6"], 
    RowBox[{"Log", "[", "4", "]"}]}], "-", 
   RowBox[{"F", "[", 
    RowBox[{"6", ",", 
     RowBox[{"Abs", "[", 
      RowBox[{"\[Nu]", "-", "1"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "/.", 
    RowBox[{"Solve", "[", 
     RowBox[{"%", ",", "T"}], "]"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
       RowBox[{"Filling", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", "\[Rule]", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<T (K)\>\"", ","}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Nu]", ",", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Delta]E=\>\"", ",", 
              RowBox[{"ToString", "[", 
               RowBox[{"\[Delta]", "//", "N"}], "]"}], ",", "\"\<meV\>\""}], 
             "]"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "50"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Delta]", ",", ".50", ",", "1.5", ",", "1"}], "}"}]}], "]"}], 
   "}"}], "//", "GraphicsGrid"}]}], "Input",
 CellChangeTimes->{{3.8038294998073874`*^9, 3.8038296642338777`*^9}, {
  3.8038337517888346`*^9, 3.8038338038025384`*^9}, {3.8038338418804655`*^9, 
  3.803833855766632*^9}, {3.803834189606886*^9, 3.8038341943064613`*^9}, {
  3.8038369583674088`*^9, 3.803837081104293*^9}, {3.8038373503256626`*^9, 
  3.8038373992635884`*^9}, {3.803837430698532*^9, 3.8038374912593403`*^9}},
 CellLabel->
  "In[636]:=",ExpressionUUID->"0b47dbfd-297b-4972-86f6-c6151f551b32"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "0.003535360699654046`"}], " ", 
   SuperscriptBox["T", "2"], " ", 
   SqrtBox[
    RowBox[{"Abs", "[", "\[Nu]", "]"}]]}], "\[Equal]", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.11950813457930091`"}], " ", "T"}], "+", "\[Delta]", "-", 
   RowBox[{"0.0030617121774415305`", " ", 
    SuperscriptBox["T", "2"], " ", 
    SqrtBox[
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Nu]"}], "]"}]]}]}]}]], "Output",
 CellChangeTimes->{
  3.803837296692585*^9, 3.803837350751031*^9, {3.8038373852391005`*^9, 
   3.803837400143236*^9}, {3.803837431504377*^9, 3.803837491700161*^9}, 
   3.803837976039237*^9},
 CellLabel->
  "Out[636]=",ExpressionUUID->"5a793e5f-563a-4f71-9c21-3d69764fe6a7"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJw9lnlUTWsfxxukuBU9W5OSSvUmNCBE9fudo04D0UBpEHqJq6JEqKRB5pRy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        "], {{{}, {}, {}, {}, {}, {}, {}, 
          {GrayLevel[0], Opacity[0.2], EdgeForm[None], 
           GraphicsGroupBox[
            PolygonBox[{{58, 168, 150, 186, 135, 183, 165, 187, 123, 180, 162,
              147, 184, 166, 114, 177, 159, 144, 132, 181, 163, 148, 108, 174,
              156, 141, 129, 120, 178, 160, 145, 133, 59, 169, 151, 136, 124, 
             115, 109, 175, 157, 142, 130, 121, 60, 170, 152, 137, 125, 116, 
             110, 61, 171, 153, 138, 126, 117, 111, 62, 172, 154, 139, 127, 
             118, 112, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76,
              77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 
             93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 
             173, 155, 140, 128, 119, 113, 176, 158, 143, 131, 122, 179, 161, 
             146, 134, 182, 164, 149, 185, 167, 188, 107, 24, 189, 23, 22, 21,
              20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 
             27, 30, 34, 39, 45, 52, 3, 26, 29, 33, 38, 44, 51, 2, 31, 35, 40,
              46, 53, 25, 36, 41, 47, 54, 28, 42, 48, 55, 32, 49, 56, 37, 57, 
             43, 50, 1}}]]}, {}, {}}, {{}, {}, {}, 
          TagBox[
           {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
            LineBox[{1, 50, 43, 57, 37, 56, 49, 32, 55, 48, 42, 28, 54, 47, 
             41, 36, 25, 53, 46, 40, 35, 31, 2, 51, 44, 38, 33, 29, 26, 3, 52,
              45, 39, 34, 30, 27, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
             16, 17, 18, 19, 20, 21, 22, 23, 189}]},
           Annotation[#, "Charting`Private`Tag$329074#1"]& ], 
          TagBox[
           {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
            LineBox[{58, 168, 150, 186, 135, 183, 165, 187, 123, 180, 162, 
             147, 184, 166, 114, 177, 159, 144, 132, 181, 163, 148, 108, 174, 
             156, 141, 129, 120, 178, 160, 145, 133, 59, 169, 151, 136, 124, 
             115, 109, 175, 157, 142, 130, 121, 60, 170, 152, 137, 125, 116, 
             110, 61, 171, 153, 138, 126, 117, 111, 62, 172, 154, 139, 127, 
             118, 112, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76,
              77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 
             93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 
             173, 155, 140, 128, 119, 113, 176, 158, 143, 131, 122, 179, 161, 
             146, 134, 182, 164, 149, 185, 167, 188, 107}]},
           Annotation[#, "Charting`Private`Tag$329074#2"]& ]}}], {}, {}},
      AspectRatio->1,
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{1, 0},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox["\"T (K)\"", TraditionalForm], ""}, {
         FormBox[
          TagBox["\[Nu]", HoldForm], TraditionalForm], 
         FormBox["\"\[Delta]E=0.5meV\"", TraditionalForm]}},
      FrameTicks->FrontEndValueCache[{{Automatic, 
          Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
          Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
         Automatic, {{0., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {10., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {20., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {30., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {40., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {50., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {2., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {4., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {6., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {8., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {12., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {14., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {16., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {18., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {22., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {24., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {26., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {28., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {32., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {34., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {36., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {38., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {42., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {44., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {46., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {48., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}}}, {Automatic, {{1., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {1.2, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {1.4, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {1.6, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {1.8, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {2., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {1.05, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.1, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.15, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.25, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.3, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.35, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.45, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.5, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.55, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.65, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.7, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.75, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.85, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.9, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.95, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}}}}],
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}, "AxesInFront" -> True},
      PlotRange->{{1, 2}, {0, 50}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {192., -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.}], InsetBox[
     GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxd1mk8VWsXAHCqN0PSJZTcUolUwjmd+RzW4+A0USpJbqREUSmp25FSUdKk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        "], {{{}, {}, {}, {}, {}, {}, {}, 
          {GrayLevel[0], Opacity[0.2], EdgeForm[None], 
           GraphicsGroupBox[
            PolygonBox[{{158, 226, 208, 234, 190, 231, 213, 235, 175, 229, 
             211, 196, 232, 214, 108, 216, 198, 178, 163, 228, 210, 193, 152, 
             225, 207, 189, 174, 145, 222, 204, 185, 170, 159, 109, 217, 199, 
             179, 164, 153, 146, 223, 205, 186, 171, 160, 110, 218, 200, 180, 
             165, 154, 147, 111, 219, 201, 181, 166, 155, 148, 112, 220, 202, 
             182, 167, 156, 149, 113, 114, 115, 116, 117, 118, 119, 120, 121, 
             122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 
             135, 136, 137, 138, 139, 140, 141, 142, 221, 203, 183, 168, 157, 
             150, 224, 206, 187, 172, 161, 227, 209, 191, 176, 230, 212, 197, 
             233, 215, 236, 143, 36, 107, 91, 104, 78, 89, 102, 61, 73, 87, 
             100, 49, 57, 69, 84, 97, 41, 46, 54, 66, 82, 95, 35, 34, 33, 32, 
             31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 
             15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 40, 45, 53, 65, 81, 94,
              3, 39, 44, 52, 64, 80, 93, 2, 48, 56, 68, 83, 96, 38, 59, 71, 
             85, 98, 43, 51, 63, 79, 92, 1, 77, 88, 101, 60, 106, 90, 103, 72,
              105, 86, 99, 47}}]]}, {}, {}}, {{}, {}, {}, 
          TagBox[
           {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
            LineBox[{47, 99, 86, 105, 72, 103, 90, 106, 60, 101, 88, 77, 1, 
             92, 79, 63, 51, 43, 98, 85, 71, 59, 38, 96, 83, 68, 56, 48, 2, 
             93, 80, 64, 52, 44, 39, 3, 94, 81, 65, 53, 45, 40, 4, 5, 6, 7, 8,
              9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 
             25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 95, 82, 66, 54, 46, 
             41, 97, 84, 69, 57, 49, 100, 87, 73, 61, 102, 89, 78, 104, 91, 
             107, 36}]},
           Annotation[#, "Charting`Private`Tag$329120#1"]& ], 
          TagBox[
           {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
            LineBox[{158, 226, 208, 234, 190, 231, 213, 235, 175, 229, 211, 
             196, 232, 214, 108, 216, 198, 178, 163, 228, 210, 193, 152, 225, 
             207, 189, 174, 145, 222, 204, 185, 170, 159, 109, 217, 199, 179, 
             164, 153, 146, 223, 205, 186, 171, 160, 110, 218, 200, 180, 165, 
             154, 147, 111, 219, 201, 181, 166, 155, 148, 112, 220, 202, 182, 
             167, 156, 149, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 
             123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 
             136, 137, 138, 139, 140, 141, 142, 221, 203, 183, 168, 157, 150, 
             224, 206, 187, 172, 161, 227, 209, 191, 176, 230, 212, 197, 233, 
             215, 236, 143}]},
           Annotation[#, "Charting`Private`Tag$329120#2"]& ]}}], {}, {}},
      AspectRatio->1,
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{1, 0},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox["\"T (K)\"", TraditionalForm], ""}, {
         FormBox[
          TagBox["\[Nu]", HoldForm], TraditionalForm], 
         FormBox["\"\[Delta]E=1.5meV\"", TraditionalForm]}},
      FrameTicks->FrontEndValueCache[{{Automatic, 
          Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
          Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
         Automatic, {{0., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {10., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {20., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {30., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {40., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {50., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {2., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {4., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, 
            {
             AbsoluteThickness[0.1]}}, {6., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {8., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {12., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {14., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {16., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {18., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {22., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {24., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {26., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {28., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {32., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {34., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {36., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {38., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {42., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {44., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {46., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {48., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}}}, {Automatic, {{1., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {1.2, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {1.4, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {1.6, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {1.8, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {2., 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {1.05, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.1, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.15, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.25, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.3, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.35, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.45, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.5, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.55, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.65, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.7, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.75, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.85, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.9, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {1.95, 
            FormBox[
             TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}}}}],
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}, "AxesInFront" -> True},
      PlotRange->{{1, 2}, {0, 50}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {576., -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.}]}, {}},
  ContentSelectable->True,
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.803837296692585*^9, 3.803837350751031*^9, {3.8038373852391005`*^9, 
   3.803837400143236*^9}, {3.803837431504377*^9, 3.803837491700161*^9}, 
   3.803837976100869*^9},
 CellLabel->
  "Out[638]=",ExpressionUUID->"49f30686-e76f-4f7a-98a6-d6e9f131e8d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"F", "[", 
     RowBox[{"8", ",", 
      RowBox[{"Abs", "[", "\[Nu]", "]"}]}], "]"}]}], "\[Equal]", 
   RowBox[{"\[Delta]", "-", 
    RowBox[{
     FractionBox["T", "11.6"], 
     RowBox[{"Log", "[", "4", "]"}]}], "-", 
    RowBox[{"F", "[", 
     RowBox[{"6", ",", 
      RowBox[{"Abs", "[", 
       RowBox[{"\[Nu]", "-", "1"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "/.", 
    RowBox[{"Solve", "[", 
     RowBox[{"%", ",", "T"}], "]"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", "\[Nu]"}], "}"}]}], "}"}], "//", "Transpose"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{"\[Delta]", "\[Rule]", "1.5"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<T (K)\>\"", ","}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<\[Delta]E=\>\"", ",", 
            RowBox[{"ToString", "[", 
             RowBox[{"\[Delta]", "//", "N"}], "]"}], ",", "\"\<meV\>\""}], 
           "]"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ParametricPlot", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Nu]", ","}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<T,K\>\"", ",", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Delta]E=\>\"", ",", 
              RowBox[{"ToString", "[", 
               RowBox[{"\[Delta]", "//", "N"}], "]"}], ",", "\"\<meV\>\""}], 
             "]"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "50"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Delta]", ",", ".50", ",", "1.5", ",", "1"}], "}"}]}], "]"}], 
   "}"}], "//", "GraphicsGrid"}]}], "Input",
 CellChangeTimes->{{3.8038379928142385`*^9, 3.8038380864276533`*^9}, {
  3.8038381267395487`*^9, 3.8038381448812523`*^9}, {3.803839138252954*^9, 
  3.803839203957178*^9}},
 CellLabel->
  "In[706]:=",ExpressionUUID->"c6c4c2d5-e259-42ef-a069-dd181a243f4a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "19.516552773939374`"}], "-", 
       RowBox[{"163.30731663281844`", " ", 
        SqrtBox[
         RowBox[{"0.014282194230624297`", "\[VeryThinSpace]", "+", 
          RowBox[{"0.012246848709766122`", " ", "\[Delta]", " ", 
           SqrtBox[
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", "\[Nu]"}], "]"}]]}], "-", 
          RowBox[{"0.014141442798616184`", " ", "\[Delta]", " ", 
           SqrtBox[
            RowBox[{"Abs", "[", "\[Nu]", "]"}]]}]}]]}]}], 
      RowBox[{
       RowBox[{"1.`", " ", 
        SqrtBox[
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"-", "1.`"}], "+", "\[Nu]"}], "]"}]]}], "-", 
       RowBox[{"1.1547005383792517`", " ", 
        SqrtBox[
         RowBox[{"Abs", "[", "\[Nu]", "]"}]]}]}]], ",", "\[Nu]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"0.5`", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.11950813457930091`"}], "+", 
         SqrtBox[
          RowBox[{"0.014282194230624297`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.012246848709766122`", " ", "\[Delta]", " ", 
            SqrtBox[
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", "\[Nu]"}], "]"}]]}], "-", 
           RowBox[{"0.014141442798616184`", " ", "\[Delta]", " ", 
            SqrtBox[
             RowBox[{"Abs", "[", "\[Nu]", "]"}]]}]}]]}], ")"}]}], 
      RowBox[{
       RowBox[{"0.0030617121774415305`", " ", 
        SqrtBox[
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"-", "1.`"}], "+", "\[Nu]"}], "]"}]]}], "-", 
       RowBox[{"0.003535360699654046`", " ", 
        SqrtBox[
         RowBox[{"Abs", "[", "\[Nu]", "]"}]]}]}]], ",", "\[Nu]"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8038379930895023`*^9, 3.8038380867278504`*^9}, {
  3.803838129634804*^9, 3.803838145141556*^9}, {3.8038391457459126`*^9, 
  3.8038392049176054`*^9}},
 CellLabel->
  "Out[708]=",ExpressionUUID->"203e666b-4c6a-46d2-ada2-4ca7a2c6cf20"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{}, {}, 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
         0.3]], LineBox[CompressedData["
1:eJwt1X001HkXAHDG1sRKrbU2WkXSopIVSZh7ZxgzZn7yspXN+0vrDJJkYpnW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          "]]},
        Annotation[#, "Charting`Private`Tag$340299#1"]& ], 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
         0.3]], LineBox[CompressedData["
1:eJwl1nk011kfB3DpEX7xK/dbSllDi+zUZMLnQyVLIkuSXSUlIUvLr0URk2qS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          "]]},
        Annotation[#, "Charting`Private`Tag$340299#1"]& ]},
      AspectRatio->1,
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 1.},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox["\[Nu]", TraditionalForm], ""}, {
         FormBox["\"T,K\"", TraditionalForm], 
         FormBox["\"\[Delta]E=0.5meV\"", TraditionalForm]}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{"ScalingFunctions" -> None},
      PlotRange->{{0, 50}, {1, 2}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {192., -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.}], InsetBox[
     GraphicsBox[{{}, {}, 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
         0.3]], LineBox[CompressedData["
1:eJwlznlQlHUYB3AWUYQ4FDQlPMBWRaFYhIR33919nj0zDolFg7BFYBUDUgYP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          "]]},
        Annotation[#, "Charting`Private`Tag$340324#1"]& ], 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
         0.3]], LineBox[CompressedData["
1:eJwl0ntUjHsXB/BcopKSRLkk5DC9vcwzzTwzU7G3XIpuhKKjRIfzqkVIEUdS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          "]]},
        Annotation[#, "Charting`Private`Tag$340324#1"]& ]},
      AspectRatio->1,
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 1.},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox["\[Nu]", TraditionalForm], ""}, {
         FormBox["\"T,K\"", TraditionalForm], 
         FormBox["\"\[Delta]E=1.5meV\"", TraditionalForm]}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{"ScalingFunctions" -> None},
      PlotRange->{{0, 50}, {1, 2}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {576., -189.}, 
     ImageScaled[{0.5, 0.5}], {360., 360.}]}, {}},
  ContentSelectable->True,
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.8038379930895023`*^9, 3.8038380867278504`*^9}, {
  3.803838129634804*^9, 3.803838145141556*^9}, {3.8038391457459126`*^9, 
  3.8038392049754505`*^9}},
 CellLabel->
  "Out[709]=",ExpressionUUID->"ece54449-0b36-410f-aa5d-cd8170dd1502"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "3"], 
      SqrtBox[
       FractionBox["g", "\[Pi]"]], 
      SqrtBox["\[Nu]s"], 
      FractionBox["a", "vf"], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"TK", " ", "meV"}], "11.6"], ")"}]}], "/.", 
     RowBox[{"vf", "\[Rule]", 
      RowBox[{"65.8", " ", "meV", " ", "nm"}]}]}], "/.", 
    RowBox[{"a", "\[Rule]", 
     SqrtBox[
      RowBox[{
       FractionBox[
        SqrtBox["3"], "2"], 
       SuperscriptBox["\[Lambda]", "2"]}]]}]}], "/.", 
   RowBox[{"\[Lambda]", "\[Rule]", 
    RowBox[{
     FractionBox[".246", 
      RowBox[{"Sin", "[", 
       RowBox[{"1.1", " ", "Degree"}], "]"}]], "nm"}]}]}], "//", 
  "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.803996202685689*^9, 3.8039962112229176`*^9}, 
   3.803996517113891*^9, 3.803996550568582*^9},
 CellLabel->
  "In[742]:=",ExpressionUUID->"e3259353-82c3-41e9-bab8-d5674e34f02c"],

Cell[BoxData[
 RowBox[{"0.028998579286123195`", " ", 
  SqrtBox["8"], " ", "TK", " ", 
  SqrtBox["1"]}]], "Input",
 CellChangeTimes->{{3.8039982271134095`*^9, 3.8039982361356363`*^9}},
 CellLabel->
  "In[744]:=",ExpressionUUID->"4fd72bd8-4419-4700-83a7-ac7a3ccc7842"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Log", "[", "8", "]"}], "/", "0.08202036823197385"}]], "Input",
 CellChangeTimes->{{3.803998242344344*^9, 3.803998264587335*^9}},
 CellLabel->
  "In[747]:=",ExpressionUUID->"ca3b8a8b-ebd2-4de5-9e8c-4fba3f406733"],

Cell[BoxData["25.352745744796728`"], "Output",
 CellChangeTimes->{{3.8039982430621305`*^9, 3.8039982649902587`*^9}},
 CellLabel->
  "Out[747]=",ExpressionUUID->"33a4a7a5-68cd-4112-b779-e107b0122b16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"Log", "[", "8", "]"}], 
     RowBox[{"0.028998579286123195`", " ", 
      SqrtBox["g"], " ", "T", " ", 
      SqrtBox["\[Nu]s"]}]]}], "/.", 
   RowBox[{"\[Nu]s", "\[Rule]", "1"}]}], "/.", 
  RowBox[{"g", "\[Rule]", "8"}]}]], "Input",
 CellChangeTimes->{{3.8039962224856544`*^9, 3.803996248279306*^9}, {
  3.803996496223399*^9, 3.8039965000180545`*^9}},
 CellLabel->
  "In[735]:=",ExpressionUUID->"dd7bd97f-f823-4b65-9876-35ffd491317e"],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox["25.352745744796728`", "T"]}]], "Output",
 CellChangeTimes->{{3.8039964967207875`*^9, 3.8039965005247927`*^9}},
 CellLabel->
  "Out[735]=",ExpressionUUID->"b06258d8-6fd0-405a-a6bc-70a4a1491625"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"30.5", "/", 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox[
     RowBox[{"Sin", "[", 
      RowBox[{"1.12", " ", "Degree"}], "]"}], 
     RowBox[{"Sin", "[", 
      RowBox[{"1.25", " ", "Degree"}], "]"}]], ")"}], "2"]}]], "Input",
 CellChangeTimes->{{3.8040112745447044`*^9, 3.804011329055239*^9}},
 CellLabel->
  "In[752]:=",ExpressionUUID->"cbbee790-8ed5-4297-8ae0-48ee6a37401b"],

Cell[BoxData["37.99008218478236`"], "Output",
 CellChangeTimes->{{3.804011325526114*^9, 3.8040113294765425`*^9}},
 CellLabel->
  "Out[752]=",ExpressionUUID->"051a1e8d-45f7-485b-a4ea-4d6fd8671b42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"2", "/", "38"}]], "Input",
 CellChangeTimes->{{3.8040113161360254`*^9, 3.8040113346399183`*^9}},
 CellLabel->
  "In[753]:=",ExpressionUUID->"6da9c649-0398-4ebf-aee9-8be7eaf2de92"],

Cell[BoxData[
 FractionBox["1", "19"]], "Output",
 CellChangeTimes->{{3.8040113169697495`*^9, 3.8040113352152047`*^9}},
 CellLabel->
  "Out[753]=",ExpressionUUID->"a75158e0-0c30-4e21-afa5-bebc3d145ccf"]
}, Open  ]]
},
WindowSize->{2560, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.3 Inherited,
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1314, 38, 88, "Input",ExpressionUUID->"948da29a-9351-4a99-9345-37c90c614724"],
Cell[CellGroupData[{
Cell[1897, 62, 230, 5, 37, "Input",ExpressionUUID->"3c64c2cd-d10c-4e10-bf5d-bc4db411c561"],
Cell[2130, 69, 219, 5, 43, "Output",ExpressionUUID->"2234118b-e590-4f01-9076-b36db09d11e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2386, 79, 816, 23, 62, "Input",ExpressionUUID->"5895e581-2006-400e-8e05-8aa18407f0fc"],
Cell[3205, 104, 1558, 44, 112, "Output",ExpressionUUID->"e7da03de-0d93-40f2-a1bc-a59054534744"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4800, 153, 595, 18, 62, "Input",ExpressionUUID->"ecdc92ab-e097-4485-b1a6-165860bff0e2"],
Cell[5398, 173, 433, 11, 48, "Output",ExpressionUUID->"553f8d70-e9e9-4f39-ae64-b466bd6f10f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5868, 189, 1171, 30, 62, "Input",ExpressionUUID->"db461fc4-d554-46ad-8c57-9e2ce9787fa6"],
Cell[7042, 221, 14249, 301, 324, "Output",ExpressionUUID->"ea03c8e6-ed4c-4cc0-998e-da655aa23fb7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21328, 527, 898, 26, 62, "Input",ExpressionUUID->"5505f490-4b7f-4ee6-ba71-cdf18cc82b49"],
Cell[22229, 555, 16013, 337, 324, "Output",ExpressionUUID->"68f372f5-6cc4-4464-aebb-bc5997290689"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38279, 897, 2403, 63, 116, "Input",ExpressionUUID->"0b47dbfd-297b-4972-86f6-c6151f551b32"],
Cell[40685, 962, 762, 21, 56, "Output",ExpressionUUID->"5a793e5f-563a-4f71-9c21-3d69764fe6a7"],
Cell[41450, 985, 30156, 569, 268, "Output",ExpressionUUID->"49f30686-e76f-4f7a-98a6-d6e9f131e8d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71643, 1559, 3196, 90, 166, "Input",ExpressionUUID->"c6c4c2d5-e259-42ef-a069-dd181a243f4a"],
Cell[74842, 1651, 2183, 59, 136, "Output",ExpressionUUID->"203e666b-4c6a-46d2-ada2-4ca7a2c6cf20"],
Cell[77028, 1712, 12282, 226, 268, "Output",ExpressionUUID->"ece54449-0b36-410f-aa5d-cd8170dd1502"]
}, Open  ]],
Cell[89325, 1941, 992, 32, 88, "Input",ExpressionUUID->"e3259353-82c3-41e9-bab8-d5674e34f02c"],
Cell[90320, 1975, 267, 6, 43, InheritFromParent,ExpressionUUID->"4fd72bd8-4419-4700-83a7-ac7a3ccc7842"],
Cell[CellGroupData[{
Cell[90612, 1985, 246, 5, 37, InheritFromParent,ExpressionUUID->"ca3b8a8b-ebd2-4de5-9e8c-4fba3f406733"],
Cell[90861, 1992, 199, 3, 43, "Output",ExpressionUUID->"33a4a7a5-68cd-4112-b779-e107b0122b16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91097, 2000, 523, 14, 72, InheritFromParent,ExpressionUUID->"dd7bd97f-f823-4b65-9876-35ffd491317e"],
Cell[91623, 2016, 242, 5, 68, "Output",ExpressionUUID->"b06258d8-6fd0-405a-a6bc-70a4a1491625"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91902, 2026, 410, 11, 68, "Input",ExpressionUUID->"cbbee790-8ed5-4297-8ae0-48ee6a37401b"],
Cell[92315, 2039, 196, 3, 43, "Output",ExpressionUUID->"051a1e8d-45f7-485b-a4ea-4d6fd8671b42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92548, 2047, 203, 4, 37, InheritFromParent,ExpressionUUID->"6da9c649-0398-4ebf-aee9-8be7eaf2de92"],
Cell[92754, 2053, 202, 4, 101, "Output",ExpressionUUID->"a75158e0-0c30-4e21-afa5-bebc3d145ccf"]
}, Open  ]]
}
]
*)


